Probing Compositeness with Higgs Boson Decays at the LHC

A method is proposed to directly probe the Higgs boson compositeness using the unique characteristics of a boosted Higgs boson produced in association with a weak gauge boson ($W^{\pm},Z$). The discovery potential for the upcoming LHC running is presented, showing that compositeness scales up to 3 TeV can be probed at the LHC with an integrated luminosity of $\mathcal{L}=3000$ fb$^{-1}$ collected at $\sqrt{s}=13$ TeV.

==> makelatex.sh <==
 latex Hto4l
 latex Hto4l
 latex Hto4l
 dvips -Ppdf -t a4  -o -G0 Hto4l.dvi
 ps2pdf Hto4l.ps
